Empirical confirmation of bosonic wealth statistics in Bitcoin UTXOs

Digitalisation transforms money from distinguishable physical objects into fungible informational units. A recent theoretical framework predicts that such indistinguishable wealth obeys bosonic occupancy statistics, leading to geometric ownership distributions and enhanced inequality. Using Bitcoin blockchain data, we test this prediction on 63 UTXO denominations across 72 monthly snapshots (2018--2023). A one-parameter geometric model describes the ownership distributions, reproducing both mean holdings and their temporal evolution; Jensen--Shannon divergence values lie below $0.08$ in $99.74\%$ of cases. The inferred inverse-temperature parameter satisfies the analytic mean--temperature relation to better than $0.1\%$ in every sample -- a self-consistency test that two-parameter alternatives cannot pass -- and remains within a narrow band across eight orders of magnitude in denomination and over six years. Bitcoin UTXO ownership statistics are therefore consistent with bosonic occupancy laws, suggesting that the informational nature of electronic money may act as a structural driver of inequality in digital economies.

==> anc/README.txt <==
Ancillary files for the arXiv submission of:

  "Empirical confirmation of bosonic wealth statistics in Bitcoin UTXOs"
  C. Park, C. J. Tessone, Y. Zhang, and J.-H. Park (2026)

Contents of this directory
--------------------------
  Geo_UTXO_SI.pdf
      Supplementary Information (38 pages). Contains
      (i)   Bayesian posterior plots, geometric fits, time evolution of the
            mean, and D_JS time series for all 63 UTXO denominations
            over 72 monthly snapshots.
      (ii)  Robustness checks:
            (1) beta-m self-consistency scatter and residual distribution;
            (2) smoothing-window sensitivity table and figure
                (w = 1, 5, 9, 15, 21);
            (3) Gini coefficient agreement and Kolmogorov-Smirnov statistic;
            (4) Time-stability of beta_i per denomination
                with a per-denomination <beta_i> summary table.

Code and reproducibility
------------------------
The full analysis pipeline, including Bayesian inference, alternative-model
comparison, beta-m verification, Gini/KS checks, window sensitivity and
figure generation, is publicly available at:

  https://github.com/Jeong24th/bosonic-wealth-bitcoin

The repository contains all scripts referenced in the Methods section.
Bitcoin blockchain data can be reconstructed independently from a fully
synchronised Bitcoin Core archive node following the procedure detailed
in the paper and in the repository README.

